Comparing the size evolution of GRB 221009A with afterglow models

We present very long baseline interferometry (VLBI) observations of GRB221009A obtained with the global-VLBI network at 5 GHz between 231 and 750 days after the burst. The quality of our observations allowed us to measure the sub-milliarcsecond full-width at half maximum of the source surface brightness distribution with a one-sigma equivalent error of 13% and 30% at 231 and 391 days post-burst, respectively. By fitting the temporal evolution of these new size measurements alongside those previously published in the literature at 5 and 8 GHz with a single power law $\propto t^a$, we find a slope of $a = 0.52^{+0.14}_{-0.12}$. Using the public code VegasAfterglow, we model the 5 GHz size evolution considering the afterglow emission of the forward shock produced by a jet decelerating in either a homogeneous interstellar medium (ISM) or into a surrounding medium with a wind-like density profile. The model constrains the collimation-corrected Sedov ratio, that is, the ratio of the jet kinetic energy $E_\mathrm{jet}$ to the density of the surrounding medium ($n$ in the ISM scenario, or $A_\star$ in the wind scenario), in the range $\log[(E_\mathrm{jet}/n)\,\mathrm{erg}^{-1}\,\mathrm{cm}^{-3}] = 54.2^{+0.4}_{-0.5}$ for the ISM scenario and $\log[(E_\mathrm{jet}/A_\star)\,\mathrm{erg}^{-1}] = 51.7^{+0.4}_{-0.2}$ for the wind scenario. Among the works in the literature that fit the light curves and spectra of GRB221009A based on the standard afterglow model, and which can be reproduced with VegasAfterglow, none has best-fitting parameters that are compatible with these constraints within $2\sigma$. Moreover, we show that their predicted size evolution is not compatible with the observed one. Our results highlight the importance of size measurements of GRB afterglows as an independent probe of their dynamics, structure, and emission mechanisms.

==> plot_corner_fit.py <==
import numpy as np
import matplotlib.pyplot as plt
import emcee
import corner
from matplotlib.lines import Line2D
from matplotlib.legend_handler import HandlerTuple

from VegasAfterglow import *
from compute_size import *
from matplotlib import rc

plt.rcParams.update({"font.family": "serif", "font.serif": ["Times"]})
rc('text', usetex=True)

z = 0.151 #0.151 #redshift
dl = cosmo.luminosity_distance(z).to(u.cm).value # lum dist in cm
c = 3e10 #light speed cm/s
mp = 1.67e-24 #proton mass in grams

freq=5e9
npixel=4096 #8192
fov=1e4*uas #1e5

A = 1
n0 = 1
tjb = 100 #days

ext_med = 'wind' #ISM or wind

chain = 'chain_{}.h5'.format(ext_med)


#Load observations
#=== Observations at 5 GHz ===#
dtype_dict = {
0: str, #Name
1: float, #Fnu
2: float, #Fnu_err_low
3: float, #Fnu_err_high
4: float, #Time
5: float, #Freq
6: float, #FWHM
7: float, #FWHM_high
8: float, #FWHM_low
}
    
df = pd.read_csv('/home/ste/Desktop/GRBs_single/GRB221009A-Global/vlbi_epochs_cg_fit_results-1776508844625.csv', sep=",", header=None, skiprows=1, encoding='utf8', dtype=dtype_dict)
df.rename(columns={0:'Name', 1:'Fnu', 2:'Fnu_err_low', 3:'Fnu_err_high', 4:'Time', 5:'Freq', 6:'FWHM', 7:'FWHM_high', 8:'FWHM_low'}, inplace=True)
    
freq_mask = ((df['Freq'] < 6) & (df['Freq'] > 4))
size_mask = freq_mask & (df['FWHM']!=0)
ul_mask = freq_mask & (df['FWHM']==0)
time_mask = df['Time'] >= 100

#times = df['Time'].to_numpy()[freq_mask]*86400
times= np.geomspace(20,900, 6)*86400
t_sizes = df['Time'].to_numpy()[size_mask & time_mask]*86400
t_ul = df['Time'].to_numpy()[ul_mask & time_mask]*86400

# Load chain
backend = emcee.backends.HDFBackend(chain)
samples = backend.get_chain(discard=200, flat=True)

if ext_med == 'ISM':
    logtheta = np.log10( 0.161 * ( 10**samples[:,1] / (1+z) )**(3./8) * (1e52/(10**samples[:,0]))**(1./8))  #Sari1999
elif ext_med == 'wind':
    logtheta = np.log10( 1e-1 * ( 10**samples[:,1] * A / (0.34 * (1+z) * (10**samples[:,0])/(1e53) ) )**(1./4))

#Samples
#logE_sample = samples[:,0]  # Median for F0 in mJy
#logtheta_sample = samples[:,1]   # Photon index
logx1_sample = samples[:,0]  # E/A
logx2_sample = samples[:,1]   # t_jet

# Compute the best-fit parameters
logx1_mcmc = np.median(samples[:,0])  # Median for E/A
logx2_mcmc = np.median(samples[:,1]) #Median for t_jet
logtheta_mcmc = np.median(logtheta)

#logE_low, logE_high = np.percentile(samples[:, 0], [5, 95])
#logtheta_low, logtheta_high = np.percentile(samples[:, 1], [5, 95])
logx1_low, logx1_high = np.percentile(samples[:, 0], [5, 95])
logx2_low, logx2_high = np.percentile(samples[:, 1], [5, 95])
logtheta_low, logtheta_high = np.percentile(logtheta, [5, 95])

#print('='*10)
#print(f"Estimated logE: {logE_mcmc} +{logE_high - logE_mcmc}, -{logE_mcmc - logE_low}")
#print(f"Estimated logtheta: {logtheta_mcmc} +{logtheta_high - logtheta_mcmc}, -{logtheta_mcmc - logtheta_low}")
#print('='*10)

print('='*10)
print(f"Estimated log(E/A): {logx1_mcmc} +{logx1_high - logx1_mcmc}, -{logx1_mcmc - logx1_low}")
print(f"Estimated log(tjet): {logx2_mcmc} +{logx2_high - logx2_mcmc}, -{logx2_mcmc - logx2_low}")
print(f"Estimated log(theta_jet): {logtheta_mcmc} +{logtheta_high - logtheta_mcmc}, -{logtheta_mcmc - logtheta_low}")
print('='*10)

# Corner plot
'''
fig1 = corner.corner(samples, labels=[r'$\log((E_\mathrm{iso}/A)\,\mathrm{erg}^{-1})$', r'$\log((t_\mathrm{jet})\,\mathrm{s})$'], color='red', show_titles=True, label_kwargs={"fontsize": 15})
axes_c = np.array(fig1.axes).reshape((2, 2)) # Extract the axes
median_value = np.array([logx1_mcmc, logx2_mcmc])
logx1_low, logx1_high = np.percentile(samples[:, 0], [16, 84])
logx2_low, logx2_high = np.percentile(samples[:, 1], [16, 84])
low_value = np.array([logx1_low, logx2_low])
high_value = np.array([logx1_high, logx2_high])
for i in range(2):
    ax = axes_c[i, i]
    ax.axvline(median_value[i], color="k")
    ax.axvline(low_value[i], color="k", ls='--')
    ax.axvline(high_value[i], color="k", ls='--')
'''

logEtot_sample = logx1_sample + np.log10(1-np.cos(10**logtheta))
mask_tjet = logx2_sample<=np.log10(tjb) #tbreak < 100days
samples_corner = np.column_stack([logx1_sample, np.log10(10**logtheta*180/np.pi), logEtot_sample])
samples_post_jet = np.column_stack([logx1_sample[mask_tjet], np.log10(10**logtheta[mask_tjet]*180/np.pi), logEtot_sample[mask_tjet]])
samples_pre_jet = np.column_stack([logx1_sample[~mask_tjet], np.log10(10**logtheta[~mask_tjet]*180/np.pi), logEtot_sample[~mask_tjet]])

fwhm = 0.31 #mas
t_fwhm = 231 #days

#=== Corner plot ===#
if ext_med == 'ISM':
    fig1 = corner.corner(samples_post_jet, labels=[r'$\log((E_\mathrm{iso}/A)\,\mathrm{erg}^{-1}\,\mathrm{cm}^{3})$', r'$\log(\theta_\mathrm{jet}\,\mathrm{deg}^{-1})$', r'$\log((E_\mathrm{jet}/A)\,\mathrm{erg}^{-1}\,\mathrm{cm}^{3})$'], color='red', label_kwargs={"fontsize": 15}, bins=20, scale_hist=False)
    corner.corner(samples_pre_jet, fig=fig1, labels=[r'$\log((E_\mathrm{iso}/A)\,\mathrm{erg}^{-1}\,\mathrm{cm}^{3})$', r'$\log(\theta_\mathrm{jet}\,\mathrm{deg}^{-1})$', r'$\log((E_\mathrm{jet}/A)\,\mathrm{erg}^{-1}\,\mathrm{cm}^{3})$'], color='blue', label_kwargs={"fontsize": 15}, bins=20, scale_hist=False)
    axes = np.array(fig1.axes).reshape((3, 3))
    ax = axes[1,0] 
    x = np.linspace(*ax.get_xlim(), 10)
    #y = (fwhm*1e-3 / 3600 *np.pi/180)**3 * ( dl * (0.1)**(1./3) / (2 * 3.91e16 * (0.26)**(1/8) ) )**(3) * (1+z)**(-9/2) * (10**x/1e52)**(-0.5) * (t_fwhm)**(-1.5) * 180/np.pi #1/2 power law
    y = (4.2*fwhm*1e-3 / 3600 *np.pi/180 * dl * 0.1**(1/4) / (2 * 3.91e16 * 0.66**(1/8) * 10**(1/24))  )**4 * (1+z)**(-6) * (10**x/1e52)**(-2/3) * (t_fwhm)**(-2) * 180/np.pi #1/2 power law
    ax.text(57, 1.4, r'$\bigr(\frac{E_\mathrm{iso}}{A}\bigl)^{-2/3}$', fontsize=15)
    ax.plot(x, np.log10(y), color='k', lw=2, zorder=2, ls=':')
    #y = (2*fwhm*1e-3 / 3600 *np.pi/180) * dl * 0.1 / (2 * 3.91e16 * 0.26**(3/8) * (1+z)**(7/4) ) * (10**x/1e52)**(-1/4) * (t_fwhm)**(-1/4) * 180/np.pi #1/4 power law
    y = (fwhm/2.5*1e-3 /3600 *np.pi/180)**(4/3) * (2/dl * 3.91e16 * 0.66**(3/8) * 10**(1/8) * 0.1**(-3/4) )**(-4/3) *(1+z)**(-7/3) * (10**x/1e52)**(-1/3) * t_fwhm**(-1/3)  * 180/np.pi
    ax.text(54.2, -0.4, r'$\bigr(\frac{E_\mathrm{iso}}{A}\bigl)^{-1/3}$', fontsize=15)
    ax.plot(x, np.log10(y), color='k', lw=2, zorder=2, ls='--')
    
    nbins = 20
    ranges = [(samples_corner[:,0].min(), samples_corner[:,0].max()),(samples_corner[:,1].min(), samples_corner[:,1].max()), (samples_corner[:,2].min(), samples_corner[:,2].max())]
    
    for i in range(3):
        ax = axes[i,i]
        ax.clear()
        bins = np.linspace(ranges[i][0], ranges[i][1], nbins + 1)
        ax.hist(samples_pre_jet[:,i], bins=bins, histtype='step', weights=np.ones(len(samples_pre_jet))/len(samples_corner), edgecolor='blue')
        ax.hist(samples_post_jet[:,i], bins=bins, histtype='step', weights=np.ones(len(samples_post_jet))/len(samples_corner),edgecolor='red')
        ax.set_yticks([])
    # copia stile ticks
    ref = axes[2,1]
    for t_ref, t in zip(ref.get_xticklabels(), ax.get_xticklabels()):
        t.set_fontsize(t_ref.get_fontsize())
        t.set_rotation(t_ref.get_rotation())
        t.set_ha(t_ref.get_ha())
        t.set_va(t_ref.get_va())
    ax.tick_params(axis='x', pad=ref.xaxis.majorTicks[0].get_pad())
    xl, yl = axes[2,1].xaxis.label.get_position()
    axes[2,2].xaxis.set_label_coords(xl, yl)
    axes[2,2].set_xlabel(r'$\log((E_\mathrm{jet}/A)\,\mathrm{erg}^{-1}\,\mathrm{cm}^{3})$', fontsize=15)
    
elif ext_med == 'wind':
    fig1 = corner.corner(samples_post_jet, labels=[r'$\log((E_\mathrm{iso}/A)\,\mathrm{erg}^{-1})$', r'$\log(\theta_\mathrm{jet}\,\mathrm{deg}^{-1})$', r'$\log((E_\mathrm{jet}/A)\,\mathrm{erg}^{-1})$'], color='red', label_kwargs={"fontsize": 15})
    corner.corner(samples_pre_jet, fig=fig1, labels=[r'$\log((E_\mathrm{iso}/A)\,\mathrm{erg}^{-1})$', r'$\log(\theta_\mathrm{jet}\,\mathrm{deg}^{-1})$', r'$\log((E_\mathrm{jet}/A)\,\mathrm{erg}^{-1})$'], color='blue', label_kwargs={"fontsize": 15})
    axes = np.array(fig1.axes).reshape((3, 3))
    ax = axes[1,0]
    x = np.linspace(*ax.get_xlim(), 10)
    y = (1.5*fwhm*1e-3 / 3600 *np.pi/180 * dl * 0.1**(1/2) / (2 * 2.39e16 * 0.34**(1/4) * 10**(1/4))  )**2 * (1+z)**(-3) * (10**x/1e52)**(-1) * (t_fwhm)**(-1) * 180/np.pi #1/2 power law
    ax.text(52.6, -0.3, r'$\bigr(\frac{E_\mathrm{iso}}{A}\bigl)^{-1}$', fontsize=15)
    ax.plot(x, np.log10(y), color='k', lw=2, zorder=2, ls='--')

    nbins = 20
    ranges = [(samples_corner[:,0].min(), samples_corner[:,0].max()),(samples_corner[:,1].min(), samples_corner[:,1].max()), (samples_corner[:,2].min(), samples_corner[:,2].max())]

    for i in range(3):
        ax = axes[i,i]
        ax.clear()
        bins = np.linspace(ranges[i][0], ranges[i][1], nbins + 1)
        ax.hist(samples_pre_jet[:,i], bins=bins, histtype='step', weights=np.ones(len(samples_pre_jet))/len(samples_corner), edgecolor='blue')
        ax.hist(samples_post_jet[:,i], bins=bins, histtype='step', weights=np.ones(len(samples_post_jet))/len(samples_corner),edgecolor='red')
        ax.set_yticks([])
    # copia stile ticks
    ref = axes[2,1]
    for t_ref, t in zip(ref.get_xticklabels(), ax.get_xticklabels()):
        t.set_fontsize(t_ref.get_fontsize())
        t.set_rotation(t_ref.get_rotation())
        t.set_ha(t_ref.get_ha())
        t.set_va(t_ref.get_va())
    ax.tick_params(axis='x', pad=ref.xaxis.majorTicks[0].get_pad())
    xl, yl = axes[2,1].xaxis.label.get_position()
    axes[2,2].xaxis.set_label_coords(xl, yl)
    axes[2,2].set_xlabel(r'$\log((E_\mathrm{jet}/A)\,\mathrm{erg}^{-1})$', fontsize=15)
#plt.savefig(fname='./corner_plot_{}_3.pdf'.format(ext_med),dpi=100,bbox_inches='tight')
#plt.show()
#exit()

#=== Histograms of Ejet/A ===#
fig3, ax3 = plt.subplots(dpi=100) 
ax3.tick_params(direction='in', axis='both', which='major', labelsize=35, length=8, width=1.4, top=True, right=True, pad=15)
ax3.tick_params(direction='in', axis='both', which='minor', labelsize=35, length=4, width=1.4, top=True, right=True, pad=15)
ax3.hist(samples_corner[:,2], bins=18, histtype='step', density=True, edgecolor='blue')
ax3.set_ylabel('Marginalised posterior distribution', fontsize=35)
ax3.set_yticks([])
if ext_med == 'ISM':
    ax3.axvline(53, ls='--', color='green', label='Sato et al. (2023)', linewidth=5) #wide jet, but narrow gives 52.7
    ax3.axvline(53.9, ls='-.', color='red', label='O\'Connor et al. (2023)', linewidth=5) #computed with the maximum theta_j
    ax3.set_xlabel(r'$\log((E_\mathrm{jet}/A)\,\mathrm{erg}^{-1}\,\mathrm{cm}^{3})$', fontsize=35) 
    ax3.set_title('ISM', fontsize=40)
if ext_med == 'wind':
    ax3.axvline(53.22, ls='-', color='orange', label='Ren et al. (2023)', linewidth=5)
    ax3.axvline(52.12, ls=':', color='purple', label='Gill \& Granot (2023)', linewidth=5)
    ax3.axvline(48.1, ls=(0, (5, 1)), color='brown', label='Ren et al. (2024)', linewidth=5)
    ax3.set_xlabel(r'$\log((E_\mathrm{jet}/A)\,\mathrm{erg}^{-1})$', fontsize=35) 
    ax3.set_title('Wind', fontsize=40)
plt.legend(fontsize=25, loc='upper left', framealpha=1, edgecolor='black')
plt.tight_layout()

plt.savefig(fname='./Ejet_{}.pdf'.format(ext_med),dpi=100,bbox_inches='tight')
plt.show()
exit()

#=== Observations and N curves ===#
fig2, ax = plt.subplots(dpi=100) 
ax.tick_params(direction='in', axis='both', which='major', labelsize=35, length=8, width=1.4, top=True, right=True, pad=15)
ax.tick_params(direction='in', axis='both', which='minor', labelsize=35, length=4, width=1.4, top=True, right=True, pad=15)

#Plot data
old_size_mask = size_mask & (df['Name'] != 'GLOBAL_1') & (df['Name'] != 'GLOBAL_2') & (df['Name'] != 'GLOBAL_3')
old_ul_mask = ul_mask & (df['Name'] != 'GLOBAL_1') & (df['Name'] != 'GLOBAL_2') & (df['Name'] != 'GLOBAL_3')
new_size_mask = ( size_mask & ((df['Name'] == 'GLOBAL_1') | (df['Name'] == 'GLOBAL_2')) )
new_ul_mask = ul_mask & (df['Name'] == 'GLOBAL_3')

#old
ax.errorbar(df['Time'].to_numpy()[old_size_mask], df['FWHM'].to_numpy()[old_size_mask], yerr=np.array([df['FWHM_low'].to_numpy()[old_size_mask], df['FWHM_high'].to_numpy()[old_size_mask]]), marker='s', color='cyan', markeredgecolor='deepskyblue', markeredgewidth=3, ecolor='deepskyblue', ls='None', capsize=5, markersize=12, elinewidth=3, zorder=2)
ax.errorbar(df['Time'].to_numpy()[old_ul_mask], df['FWHM_high'].to_numpy()[old_ul_mask], marker='v', color='cyan', markeredgecolor='deepskyblue', markeredgewidth=3, ecolor='deepskyblue', ls='None', capsize=5, markersize=15, elinewidth=3, zorder=2)

#global
ax.errorbar(df['Time'].to_numpy()[new_size_mask], df['FWHM'].to_numpy()[new_size_mask], yerr=np.array([df['FWHM_low'].to_numpy()[new_size_mask], df['FWHM_high'].to_numpy()[new_size_mask]]), marker='o', color='deepskyblue', markeredgecolor='darkblue', markeredgewidth=3, ecolor='darkblue', ls='None', capsize=5, markersize=12, elinewidth=3, zorder=2)
ax.errorbar(df['Time'].to_numpy()[new_ul_mask], df['FWHM_high'].to_numpy()[new_ul_mask], marker='v', color='deepskyblue', markeredgecolor='darkblue', markeredgewidth=3, ecolor='darkblue', ls='None', capsize=5, markersize=15, elinewidth=3, zorder=2)

old_handle = (Line2D([], [], marker='s', linestyle='', color='cyan', markeredgecolor='deepskyblue', markeredgewidth=3, markersize=10),
    Line2D([], [], marker='v', linestyle='', color='cyan', markeredgecolor='deepskyblue', markeredgewidth=3, markersize=10))

new_handle = (Line2D([], [], marker='o', linestyle='', color='deepskyblue', markeredgecolor='darkblue', markeredgewidth=3, markersize=10),
    Line2D([], [], marker='v', linestyle='', color='deepskyblue', markeredgecolor='darkblue', markeredgewidth=3, markersize=10))

#ax.errorbar(df['Time'].to_numpy()[size_mask], df['FWHM'].to_numpy()[size_mask], yerr=np.array([df['FWHM_low'].to_numpy()[size_mask], df['FWHM_high'].to_numpy()[size_mask]]), marker='o', color='deepskyblue', markeredgecolor='darkblue', markeredgewidth=1.5, ecolor='darkblue', ls='None', capsize=3)
#ax.errorbar(df['Time'].to_numpy()[ul_mask], df['FWHM_high'].to_numpy()[ul_mask], marker='v', color='deepskyblue', ls='None', capsize=3)

'''
#N curves
for logE, logtheta in posterior:
    model = Model( jet=TophatJet(theta_c=10**logtheta, E_iso=10**logE, Gamma0=100, spreading=True), medium=Wind(A_star=A), observer=Observer(lumi_dist=dl, z=z, theta_obs=0), fwd_rad=Radiation(eps_e=0.1, eps_B=1e-3, p=2.5, xi_e=1, ssc=True, kn=True))
    
    imgs = SB_image(model, times=times, freq=freq, fov=fov, npixel=npixel)
    size_model = np.array([compute_FWHM(I, imgs.extent) for I in imgs.image])

    size = np.array([compute_FWHM(I, imgs.extent) for I in imgs.image])

    ax.plot(times/86400, size*1e-3, color='r', alpha=0.08)
'''
#controllo tjet
logx1_sample_post = logx1_sample[mask_tjet]
logx1_sample_pre = logx1_sample[~mask_tjet]
logx2_sample_post = logx2_sample[mask_tjet]
logx2_sample_pre = logx2_sample[~mask_tjet]

#estraggo 100 combinazioni dai due subsamples (pre e post-break)
N = 100
idx_post = np.random.choice(len(logx1_sample_post), N, replace=False)

posterior_post = np.array([logx1_sample_post[idx_post], logx2_sample_post[idx_post]]).transpose()
idx_pre = np.random.choice(len(logx1_sample_pre), N, replace=False)
posterior_pre = np.array([logx1_sample_pre[idx_pre], logx2_sample_pre[idx_pre]]).transpose()

for logx1, logx2 in posterior_post:
    x1 = 10**logx1 #E/A
    x2 = 10**logx2 #tjet
    
    if ext_med=='wind':
        #wind post break
        E = A * x1
        theta = 1e-1 * ( x2 * A / (0.34 * (1+z) * E/(1e53) ) )**(1./4)
        model = Model( jet=TophatJet(theta_c=theta, E_iso=E, Gamma0=100, spreading=True), medium=Wind(A_star=A), observer=Observer(lumi_dist=dl, z=z, theta_obs=0), fwd_rad=Radiation(eps_e=0.1, eps_B=1e-3, p=2.5, xi_e=1))
        imgs = SB_image(model, times=times, freq=freq, fov=fov, npixel=npixel)
        size = np.array([compute_FWHM(I, imgs.extent) for I in imgs.image])
        ax.plot(times/86400, size*1e-3, color = 'red', zorder=1, alpha=0.1) #'r'
        #elif (x2 > tjb) and (logx1 <= 55.2):
        #    ax.plot(times/86400, size*1e-3, color = 'blue', zorder=1, alpha=0.1) #'r'
        #elif logx1 > 55.2:    
        #    ax.plot(times/86400, size*1e-3, color = 'gold', zorder=1) #'r'
    elif ext_med=='ISM':
        #ism
        E = x1 * n0
        theta = 0.166 * ( x2 / (1+z) )**(3./8) * (n0/(E/1e52))**(1./8) #Sari1999
        model = Model( jet=TophatJet(theta_c=theta, E_iso=E, Gamma0=100, spreading=True), medium=ISM(n_ism=n0), observer=Observer(lumi_dist=dl, z=z, theta_obs=0), fwd_rad=Radiation(eps_e=0.1, eps_B=1e-3, p=2.5, xi_e=1))
        imgs = SB_image(model, times=times, freq=freq, fov=fov, npixel=npixel)
        size = np.array([compute_FWHM(I, imgs.extent) for I in imgs.image])
        ax.plot(times/86400, size*1e-3, color = 'r', zorder=1, alpha=0.1) #'r'
    
for logx1, logx2 in posterior_pre:
    x1 = 10**logx1 #E/A
    x2 = 10**logx2 #tjet
    
    if ext_med=='wind':
        #wind post break
        E = A * x1
        theta = 1e-1 * ( x2 * A / (0.34 * (1+z) * E/(1e53) ) )**(1./4)
        model = Model( jet=TophatJet(theta_c=theta, E_iso=E, Gamma0=100, spreading=True), medium=Wind(A_star=A), observer=Observer(lumi_dist=dl, z=z, theta_obs=0), fwd_rad=Radiation(eps_e=0.1, eps_B=1e-3, p=2.5, xi_e=1))
        imgs = SB_image(model, times=times, freq=freq, fov=fov, npixel=npixel)
        size = np.array([compute_FWHM(I, imgs.extent) for I in imgs.image])
        ax.plot(times/86400, size*1e-3, color = 'blue', zorder=1, alpha=0.1) #'r'
    elif ext_med=='ISM':
        #ism
        E = x1 * n0
        theta = 0.166 * ( x2 / (1+z) )**(3./8) * (n0/(E/1e52))**(1./8) #Sari1999
        model = Model( jet=TophatJet(theta_c=theta, E_iso=E, Gamma0=100, spreading=True), medium=ISM(n_ism=n0), observer=Observer(lumi_dist=dl, z=z, theta_obs=0), fwd_rad=Radiation(eps_e=0.1, eps_B=1e-3, p=2.5, xi_e=1))
        imgs = SB_image(model, times=times, freq=freq, fov=fov, npixel=npixel)
        size = np.array([compute_FWHM(I, imgs.extent) for I in imgs.image])
        ax.plot(times/86400, size*1e-3, color = 'blue', zorder=1, alpha=0.1) #'r'

ax.set_xscale('log')
ax.set_yscale('log')
ax.set_xlabel('Time [days]', fontsize=35)
ax.set_ylabel('FWHM [mas]', fontsize=35)
ax.set_xlim([30,900])
ax.legend([old_handle, new_handle], ['Giarratana et al. (2024)', 'This work'], handler_map={tuple: HandlerTuple(ndivide=None)}, fontsize=35, loc='lower right')
plt.tight_layout()
plt.savefig(fname='./Bayesian_fit_plot_{}_3.pdf'.format(ext_med),dpi=100,bbox_inches='tight')

plt.show()

